Diquark Correlators and Phase Structure in the Quark-Meson-Diquark Model beyond Mean Field

A comprehensive study of the phase structure of the two-flavor quark-meson-diquark model is presented within the nonperturbative functional renormalization group framework. The influence of mesonic fluctuations beyond the mean-field approximation is investigated, and two-point functions of the diquark fields are computed at finite real-time frequencies. Renormalization group consistency of the effective potential is ensured in order to avoid cutoff artifacts. Substantial modifications of the phase structure are found once mesonic fluctuations are included, and for sufficiently strong diquark couplings the dynamics become dominated by diquark condensation. These effects are elucidated through an analysis of the diquark pole mass and the Silver-Blaze property.

==> anc/data/README.md <==
All data are defined as Julia [DataFrames](https://github.com/JuliaData/DataFrames.jl) inside of [jld2](https://github.com/JuliaIO/JLD2.jl) file. 

For example 
```julia
using JLD2
using DataFrames

df = load("thermoT1_lpa_gd000_kUV600_rgc10.jld2", "df")
```

All quantities are in MeV.
